The Rotation of M Dwarfs Observed by the Apache Point Galactic Evolution Experiment

We present the results of a spectroscopic analysis of rotational velocities in 714 M dwarf stars observed by the SDSS III Apache Point Galactic Evolution Experiment (APOGEE) survey. We use a template fitting technique to estimate $v\sin{i}$ while simultaneously estimating $\log{g}$, $[\text{M}/\text{H}]$, and $T_{\text{eff}}$. We conservatively estimate that our detection limit is 8 km s$^{-1}$. We compare our results to M dwarf rotation studies in the literature based on both spectroscopic and photometric measurements. Like other authors, we find an increase in the fraction of rapid rotators with decreasing stellar temperature, exemplified by a sharp increase in rotation near the M$4$ transition to fully convective stellar interiors, which is consistent with the hypothesis that fully convective stars are unable to shed angular momentum as efficiently as those with radiative cores. We compare a sample of targets observed both by APOGEE and the MEarth transiting planet survey and find no cases were the measured $v\sin{i}$ and rotation period are physically inconsistent, requiring $\sin{i}>1$. We compare our spectroscopic results to the fraction of rotators inferred from photometric surveys and find that while the results are broadly consistent, the photometric surveys exhibit a smaller fraction of rotators beyond the M$4$ transition by a factor of $\sim 2$. We discuss possible reasons for this discrepancy. Given our detection limit, our results are consistent with a bi-modal distribution in rotation that is seen in photometric surveys.

==> anc/VSINI_RESULTS_FULL_TABLE.txt <==
Title: The Rotation of M Dwarfs Observed by the Apache Point 
       Galactic Evolution Experiment 
Authors: Gilhool S.H., Blake C.H., Terrien R.C., Bender C., 
         Mahadevan S., Deshpande R. 
Table: v sin i Results
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label        Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---       ID           2MASS identifier
  19- 30 F12.8  deg       RAdeg        Right Ascension in decimal degrees (J2000)
  32- 44 F13.9  deg       DEdeg        Declination in decimal degrees (J2000)
  46- 49 I4     K         TEFF-ASPCAP  ASPCAP derived effective temperature
  51- 54 I4     K         TEFF-VFIT    VFIT derived effective temperature
  56- 59 F4.1   [Sun]     [M/H]        VFIT derived metallicity
  61- 63 F3.1   [cm/s2]   logg         VFIT derived log surface gravity
  65- 65 A1     ---     l_vsini        Limit flag on vsini
  66- 70 F5.2   km/s      vsini        VFIT derived projected rotation velocity
  72- 74 F3.1   km/s    e_vsini        ? Uncertainty in vsini
--------------------------------------------------------------------------------
J00004701+1624101   0.19587600  16.402811    3725 3800 +0.5 5.0 < 8.0      
J00012694+1639052   0.36228900  16.651464    3677 3700 -0.5 4.5 < 8.0      
J00034394+8606422   0.93308800  86.111732    2893 2800 -0.0 5.0  13.2  1.5 
J00070982+0007402   1.7909290    0.12785100  3656 3700 -0.0 4.5 < 8.0      
J00121468+7138322   3.0611740   71.642281    3296 3200 -0.0 4.5 < 8.0      
J00131578+6919372   3.3157730   69.327003    3365 3300 -0.0 4.5 < 8.0      
J00182072+6730342   4.5863700   67.509514    3321 3300 -0.0 5.0 < 8.0      
J00185999+5836527   4.7499940   58.614662    3227 3200 -0.0 5.0 < 8.0      
J00211310+7418403   5.3046070   74.311218    3414 3300 -0.0 4.5 < 8.0      
J00220064+6154200   5.5026750   61.905575    3361 3300 -0.0 5.0 < 8.0      
J00222083+8619567   5.5868170   86.332428    3154 3200 +0.5 5.5 < 8.0      
J00241572+6549199   6.0655410   65.822220    3691 3700 -0.5 4.5 < 8.0      
J00243855+5119224   6.1606360   51.322895    3504 3500 -0.0 5.0 < 8.0      
J00251480+6225017   6.3116950   62.417149    3092 3100 -0.5 5.0 < 8.0      
J00251602+5422547   6.3167660   54.381882    2610 2600 -0.0 5.0 < 8.0      
J00252974+5412240   6.3739560   54.206673    3342 3300 +0.5 5.0 < 8.0      
J00255540+5749320   6.4808560   57.825562    3400 3300 +0.5 5.0 < 8.0      
J00255888+5559296   6.4953360   55.991581    3589 3500 -0.0 4.5  11.5  1.5 
J00262872+6747026   6.6196670   67.784073    3756 3800 -0.0 4.5 < 8.0      
J00270673+4941531   6.7780790   49.698093    3297 3300 -0.0 5.0 < 8.0      
J00285391+5022330   7.2246660   50.375839    3236 3200 +0.5 5.0  14.2  1.5 
J00301250+5028392   7.5520980   50.477570    3209 3200 -0.0 5.0 < 8.0      
J00303669+7020584   7.6528900   70.349564    3465 3400 -0.0 4.5 < 8.0      
J00312793+6139333   7.8664010   61.659252    2743 2600 -0.0 5.0 < 8.0      
J00313293+6152504   7.8872350   61.880680    3383 3400 -0.5 4.5 < 8.0      
J00321574+5429027   8.0655900   54.484100    3249 3200 +0.5 5.0 < 8.0      
J00322612+5019121   8.1088380   50.320049    3305 3300 -0.0 4.5 < 8.0      
J00330661+5753452   8.2775770   57.895893    3395 3300 -0.0 4.5 < 8.0      
J00331747+6327504   8.3228160   63.464008    3137 3100 -0.0 4.5 < 8.0      
J00333033+7054422   8.3764000   70.911728    3383 3300 -0.0 4.5 < 8.0      
J00333911+5116451   8.4129680   51.279198    3658 3600 -0.5 4.5 < 8.0      
J00334085+6241566   8.4202180   62.699066    3858 3600 -0.0 4.5 < 8.0      
J00340186+5040537   8.5077700   50.681602    3383 3400 +0.5 5.0 < 8.0      
J00350487+5953079   8.7703200   59.885548    3225 3200 -0.0 5.0 < 8.0      
J00372598+5133072   9.3582810   51.552025    3862 3900 -0.0 4.5 < 8.0      
J00380386+1656028   9.5160860   16.934135    3396 3300 -0.0 4.5 < 8.0      
J00383388+5127579   9.6411840   51.466103    3423 3300 -0.0 4.5 < 8.0      
J00391896+5508132   9.8290380   55.137009    3145 3200 -0.5 4.5 < 8.0      
J00444820+1830403  11.200835    18.511221    3636 3500 -0.0 4.5 < 8.0      
J01094190+8612302  17.424610    86.208412    3263 3300 +0.5 5.5 < 8.0      
J01195227+8409327  19.967825    84.159111    3046 3000 -0.0 5.0 < 8.0      
J01232542+1638384  20.855939    16.644014    3265 3300 -0.0 5.0  16.8  1.5 
J01251185+1711483  21.299404    17.196775    3771 3800 -0.0 4.5 < 8.0      
J01285381+1803284  22.224244    18.057915    3641 3600 -0.5 4.5 < 8.0      
J01311367+1654026  22.806999    16.900745    3506 3500 +0.5 5.5 < 8.0      
J01382032+6246328  24.584698    62.775799    3297 3200 -0.0 4.5 < 8.0      
J02040123+4855372  31.005161    48.927025    3319 3300 -0.0 4.5 < 8.0      
J02041225+1424094  31.051062    14.402626    3803 3700 -0.0 4.5 < 8.0      
J02043199+1442210  31.133313    14.705858    3633 3600 -0.5 4.5 < 8.0      
J02073745+1354497  31.906080    13.913806    3774 3900 +0.5 5.0 < 8.0      
J02081218+1508424  32.050754    15.145118    3174 3200 +0.5 5.5 < 8.0      
J02081366+4949023  32.056958    49.817318    2824 2600 -0.0 5.0 < 8.0      
J02085359+4926565  32.223315    49.449055    3340 3300 +0.5 5.0  22.9  1.5 
J02090912+1435362  32.288026    14.593390    3608 3700 -0.0 5.0 < 8.0      
J02122001+1249287  33.083411    12.824662    3459 3700 +0.5 5.5 < 8.0      
J02144781+5334438  33.699241    53.578857    3333 3400 -0.5 5.0 < 8.0      
J02170514+5434535  34.271423    54.581551    3116 3100 -1.0 5.0 < 8.0      
J02210709+5457023  35.279558    54.950665    3401 3400 -0.0 5.0 < 8.0      
J02250239+6006593  36.259971    60.116489    3385 3300 -0.0 4.5 < 8.0      
J02362715+5528349  39.113162    55.476364    3382 3300 -0.0 4.5 < 8.0      
J02410716+5423087  40.279860    54.385777    3773 3900 +0.5 5.0 < 8.0      
J02412178+5437381  40.340787    54.627274    3272 3200 -0.0 4.5 < 8.0      
J02420546+5506554  40.522786    55.115398    3441 3500 -0.0 5.0 < 8.0      
J02465257+5619505  41.719054    56.330704    3378 3300 -0.0 4.5 < 8.0      
J03023866+6228135  45.661089    62.470444    3398 3400 -0.0 4.5 < 8.0      
J03044335+6144097  46.180640    61.736034    3420 3400 -0.0 4.5 < 8.0      
J03062774+6254388  46.615589    62.910782    3165 3200 -0.0 5.0 < 8.0      
J03100122+6306218  47.505084    63.106079    3290 3300 -0.0 5.0 < 8.0      
J03140624+5728568  48.526026    57.482445    3412 3400 +0.5 5.5 < 8.0      
J03143718+0030111  48.654951     0.50308600  3563 3500 -0.0 4.5 < 8.0      
J03150093+0103083  48.753909     1.0523240   3621 3600 -1.0 4.5 < 8.0      
J03150691+4016231  48.778809    40.273090    3407 3400 +0.5 5.0 < 8.0      
J03152943+5751330  48.872662    57.859180    3312 3300 -0.0 5.0 < 8.0      
J03184739+0803206  49.697497     8.0557450   3728 3800 -0.5 4.5 < 8.0      
J03190500+6149280  49.770839    61.824467    3355 3300 -0.0 5.0   8.55 1.5 
J03192308+0215421  49.846174     2.2617200   3768 3800 -0.0 4.5  14.1  1.5 
J03192872+6156045  49.869708    61.934605    3237 3200 +0.5 5.5  17.1  1.5 
J03204249+0902099  50.177068     9.0360940   3338 3300 -0.0 4.5 < 8.0      
J03212176+7958022  50.340691    79.967285    3586 3500 -0.0 4.5 < 8.0      
J03223455+5049115  50.643964    50.819885    3319 3400 -0.0 5.0 < 8.0      
J03234657+0805058  50.944073     8.0849690   2895 3000 -0.5 5.5 < 8.0      
J03254578+0951591  51.440775     9.8664380   3431 3400 +0.5 5.0 < 8.0      
J03264491+7108292  51.687157    71.141464    3328 3300 -0.0 5.0 < 8.0      
J03280163+5226180  52.006827    52.438358    3780 3800 -0.0 4.5 < 8.0      
J03282794+0813110  52.116440     8.2197380   3135 3100 +0.5 5.5 < 8.0      
J03300766+4711159  52.531921    47.187763    3041 3000 -0.0 5.0   8.39 1.5 
J03305473+7041145  52.728069    70.687378    3270 3200 -0.0 5.0 < 8.0      
J03355099+7140275  53.962466    71.674332    3192 3200 +0.5 5.5 < 8.0      
J03380791+4727134  54.532968    47.453743    3295 3300 -0.5 4.5 < 8.0      
J03391302+4635276  54.804269    46.591000    3402 3300 -0.0 4.5 < 8.0      
J03391968+3251001  54.832001    32.850037    3500 3500 +0.5 5.5 < 8.0      
J03400164+4638456  55.006837    46.646011    3637 3600 -0.5 4.5 < 8.0      
J03414157+3130583  55.423244    31.516216    3370 3300 -0.0 4.5 < 8.0      
J03424828+3040342  55.701172    30.676168    3040 3000 -0.0 5.0   8.86 1.6 
J03425617+2515528  55.734068    25.264671    3168 3100 -0.0 4.5 < 8.0      
J03441913+7126195  56.079740    71.438751    3582 3600 +0.5 5.0 < 8.0      
J03463676+3110459  56.653194    31.179443    3577 3600 -0.0 4.5 < 8.0      
J03481149+3054134  57.047896    30.903734    3311 3300 -0.0 5.0 < 8.0      
J03553536+5002402  58.897358    50.044521    3326 3400 -0.5 4.5 < 8.0      
J03553688+5214291  58.903693    52.241417    3403 3300 -0.0 4.5 < 8.0      
J03583626+5201252  59.651122    52.023670    3693 3700 -0.0 4.5 < 8.0      
J04010755+5123196  60.281459    51.388779    3324 3300 -0.0 4.5 < 8.0      
J04030024+5238026  60.751031    52.634060    3073 3200 -0.5 5.5 < 8.0      
J04042573+5322083  61.107229    53.368984    3811 3800 -0.0 4.5 < 8.0      
J04063732+7916012  61.655503    79.267006    2956 2900 -0.0 5.0 < 8.0      
J04104186+5124238  62.674441    51.406612    3349 3300 +0.5 5.0 < 8.0      
J04125880+5236421  63.245023    52.611698    3206 3200 -0.0 5.0 < 8.0      
J04153706+5422491  63.904435    54.380318    3957 4000 -0.5 4.5 < 8.0      
J04204796+5624202  65.199861    56.405624    2761 2800 -0.0 5.0 < 8.0      
J04205054+4405369  65.210593    44.093590    3439 3500 -0.5 4.5 < 8.0      
J04220630+4520007  65.526284    45.333530    3363 3300 +0.5 5.0 < 8.0      
J04224583+5639474  65.690970    56.663181    3687 3700 -0.0 4.5 < 8.0      
J04234272+5605429  65.928032    56.095268    3253 3200 -0.0 5.0 < 8.0      
J04301819+3601341  67.575800    36.026157    3596 3500 -0.0 4.5 < 8.0      
J04303552+4626098  67.648033    46.436077    2950 3000 -0.5 5.0 < 8.0      
J04312929+4141107  67.872049    41.686321    3212 3200 -0.0 5.0 < 8.0      
J04314295+3552302  67.928972    35.875080    3316 3300 +0.5 5.0 < 8.0      
J04325303+3608084  68.220973    36.135681    3763 3700 -0.0 4.5 < 8.0      
J04331975+4719064  68.332292    47.318455    3319 3300 -0.0 4.5 < 8.0      
J04341592+3449315  68.566362    34.825443    3539 3400 -0.0 4.5 < 8.0      
J04351236+5821100  68.801504    58.352779    3356 3300 -0.0 4.5 < 8.0      
J04351537+4727272  68.814077    47.457561    3006 3100 -0.5 5.5 < 8.0      
J04360976+4059136  69.040703    40.987129    3428 3400 -0.0 5.0 < 8.0      
J04370219+4230427  69.259135    42.511875    3145 3200 +0.5 5.5 < 8.0      
J04371030+4703549  69.292935    47.065273    3564 3600 -0.5 4.5 < 8.0      
J04373881+4650216  69.411745    46.839359    3408 3400 -0.0 4.5 < 8.0      
J04393348+4132488  69.889512    41.546909    3104 3100 -0.0 5.0 < 8.0      
J04414771+4149500  70.448829    41.830559    3204 3200 +0.5 5.5 < 8.0      
J04421031+3803170  70.542978    38.054749    3272 3300 -0.0 4.5 < 8.0      
J04421603+5742275  70.566824    57.707649    3855 3800 -0.0 4.5 < 8.0      
J04422854+5818015  70.618956    58.300430    3274 3300 -0.0 5.0 < 8.0      
J04442617+5840464  71.109058    58.679573    3535 3500 -0.0 4.5 < 8.0      
J04471285+3957231  71.803554    39.956429    2920 2900 -0.0 5.5 < 8.0      
J04480390+5718092  72.016273    57.302570    3218 3200 +0.5 5.5 < 8.0      
J04480517+3732402  72.021548    37.544518    3163 3200 +0.5 5.5 < 8.0      
J04483289+5003109  72.137081    50.053028    3436 3400 +0.5 5.0 < 8.0      
J04515998+5749173  72.999955    57.821499    2824 2900 -0.0 5.5 < 8.0      
J04531256+3830323  73.302365    38.508999    3640 3600 -1.0 4.5 < 8.0      
J04542406+3830436  73.600261    38.512138    3007 3100 -0.5 5.5 < 8.0      
J04572720+5038596  74.363345    50.649906    3318 3300 +0.5 5.0 < 8.0      
J04584599+5056378  74.691634    50.943859    3807 3800 -0.0 4.5 < 8.0      
J04592075+3434124  74.836459    34.570118    3772 3800 +0.5 5.0 < 8.0      
J04592826+4922300  74.867753    49.375004    3309 3300 -0.5 4.5 < 8.0      
J05011792+4204125  75.324677    42.070148    3656 3700 +0.5 5.0 < 8.0      
J05011802+2237015  75.325112    22.617104    3019 3000 -0.0 5.5 < 8.0      
J05014512+5039319  75.438022    50.658867    3605 3600 -0.0 4.5 < 8.0      
J05014944+2127375  75.456010    21.460436    3319 3300 -0.0 5.0 < 8.0      
J05030563+2122362  75.773472    21.376726    3094 3100 +0.5 5.5  21.7  1.5 
J05031170+4652485  75.798765    46.880161    3313 3200 -0.0 4.5 < 8.0      
J05052561+4552058  76.356738    45.868279    3463 3400 -0.0 4.5 < 8.0      
J05053461+4648017  76.394216    46.800491    2632 2600 -0.0 5.5 < 8.0      
J05062444+2230199  76.601841    22.505548    3003 3000 -0.0 5.0 < 8.0      
J05104796+2410125  77.699863    24.170149    3242 3200 -0.0 5.0 < 8.0      
J05160907+2305202  79.037795    23.088959    3437 3400 -0.0 4.5 < 8.0      
J05171875+2320177  79.328147    23.338255    3332 3300 -0.0 4.5 < 8.0      
J05181814+2426180  79.575622    24.438339    3304 3300 -0.5 5.0 < 8.0      
J05210188+3425119  80.257859    34.419991    3144 3100 +0.5 5.0 < 8.0      
J05243459+2940434  81.144127    29.678741    3249 3200 -0.0 4.5  14.1  1.6 
J05255532+3528438  81.480519    35.478859    3097 3000 -0.0 5.0 < 8.0      
J05282466+3944589  82.102786    39.749706    3661 3700 -0.5 4.5 < 8.0      
J05292369+2619582  82.348730    26.332836    3699 3800 -0.0 5.0 < 8.0      
J05292729+2724457  82.363726    27.412695    3911 4000 -0.0 4.5 < 8.0      
J05313118+3916413  82.879940    39.278164    3732 3700 -0.5 4.5   9.42 1.5 
J05313731+4128000  82.905464    41.466667    3622 3700 -0.5 4.5 < 8.0      
J05320969+2754534  83.040394    27.914845    2865 2900 -0.0 5.5   8.36 1.7 
J05325989+2608271  83.249549    26.140879    3342 3400 +0.5 5.5  47.7  2.3 
J05343882+2646318  83.661783    26.775509    3303 3300 -0.0 5.0 < 8.0      
J05344102+2345373  83.670946    23.760366    3551 3500 -0.5 4.5 < 8.0      
J05352750+2558217  83.864597    25.972712    3552 3500 -0.0 4.5 < 8.0      
J05392474+4038437  84.853102    40.645485    2627 2600 -0.0 5.0 < 8.0      
J05402570+2448090  85.107108    24.802505    2799 2800 -0.0 5.0  25.9  1.7 
J05405944+4451075  85.247707    44.852085    3795 3800 -0.0 4.5 < 8.0      
J05424060+6134403  85.669180    61.577881    3153 3100 +0.5 5.0 < 8.0      
J05425532+2032498  85.730537    20.547194    3729 3800 -0.5 4.5 < 8.0      
J05430330+2307473  85.763789    23.129816    3350 3300 -0.0 5.0 < 8.0      
J05431104+2429510  85.796016    24.497520    3230 3200 -0.0 5.0 < 8.0      
J05433934+1212368  85.913952    12.210247    3550 3600 -0.5 4.5 < 8.0      
J05444137+2120494  86.172402    21.347078    3335 3300 -0.5 4.5 < 8.0      
J05470652+2913272  86.777205    29.224243    3396 3300 +0.5 4.5 < 8.0      
J05470907-0512106  86.787800    -5.2029690   3149 3100 +0.5 5.0 < 8.0      
J05471262+3452336  86.802622    34.876019    3298 3200 -0.0 4.5 < 8.0      
J05483220+2119180  87.134207    21.321693    3334 3300 -0.0 5.0 < 8.0      
J05483253+2117577  87.135550    21.299368    3789 3800 -0.5 4.5 < 8.0      
J05504636+1107476  87.693196    11.129915    3482 3400 -0.0 4.5 < 8.0      
J05513253+1148359  87.885556    11.809979    3585 3500 -0.5 4.5 < 8.0      
J05531424+1742115  88.309373    17.703199    3288 3300 +0.5 5.5 < 8.0      
J05571864+1708299  89.327684    17.141666    3180 3200 -0.5 4.5 < 8.0      
J05580690+1557564  89.528757    15.965684    3418 3500 -0.5 4.5 < 8.0      
J05593985+3040401  89.916050    30.677822    3840 3800 -0.0 4.5 < 8.0      
J06000658+2936555  90.027432    29.615433    3185 3200 -0.0 5.0 < 8.0      
J06025298+3129415  90.720790    31.494867    3259 3200 -0.5 4.5 < 8.0      
J06043950+2753529  91.164594    27.898035    3560 3600 -0.0 4.5 < 8.0      
J06070493+1403109  91.770553    14.053038    3246 3200 -0.0 5.0 < 8.0      
J06075349+2746207  91.972899    27.772421    3788 3900 -0.0 5.0 < 8.0      
J06081784+0934466  92.074349     9.5796210   3199 3100 -0.0 4.5 < 8.0      
J06090208+2633257  92.258676    26.557154    3560 3500 -0.0 4.5 < 8.0      
J06092734+1116298  92.363931    11.274962    3624 3600 -0.5 4.5   8.19 1.8 
J06093542+2816546  92.397587    28.281841    3121 3000 -0.0 5.0 < 8.0      
J06101073+1032302  92.544712    10.541748    3877 3900 -0.5 4.5 < 8.0      
J06101085+1119546  92.545220    11.331850    2999 3100 -0.5 5.5 < 8.0      
J06102756+2759447  92.614863    27.995758    3732 3800 -0.0 4.5 < 8.0      
J06112610+1032599  92.858786    10.549991    3713 3700 -0.5 4.5 < 8.0      
J06112868+1008375  92.869522    10.143766    3040 3100 +0.5 5.5 < 8.0      
J06115599+3325505  92.983296    33.430714    3198 3200 +0.5 5.5  12.5  1.7 
J06125467+1006313  93.227797    10.108707    3299 3200 -0.0 4.5 < 8.0      
J06132113+2835295  93.338059    28.591534    3553 3600 -0.0 4.5 < 8.0      
J06134814+2335489  93.450607    23.596943    3080 3200 +0.5 5.5 < 8.0      
J06134854+2647211  93.452287    26.789215    3826 3800 -0.0 4.5 < 8.0      
J06150622+3248010  93.775926    32.800289    3282 3300 -0.5 4.5 < 8.0      
J06161499+2754094  94.062485    27.902634    3547 3500 -0.0 4.5 < 8.0      
J06195743+2022197  94.989307    20.372139    3010 3100 -0.0 5.0  28.9  1.6 
J06205178+3145134  95.215783    31.753725    3109 3100 +0.5 5.5 < 8.0      
J06213640+3222390  95.401669    32.377506    3009 3100 -0.5 5.5 < 8.0      
J06213904+3231006  95.412706    32.516853    3356 3300 -0.5 5.0 < 8.0      
J06234645+0502411  95.943550     5.0447640   3861 3900 +0.5 5.0 < 8.0      
J06270211+0309473  96.758825     3.1631440   3642 3500 -0.0 4.5 < 8.0      
J06272815+2129225  96.867315    21.489595    3043 3000 -0.0 5.0  11.4  1.6 
J06273672+0918088  96.903008     9.3024590   3664 3600 -0.0 4.5 < 8.0      
J06274397+0923541  96.933209     9.3983620   3611 3600 -0.0 4.5 < 8.0      
J06293433+1742419  97.393073    17.711651    3081 3000 -0.0 5.0 < 8.0      
J06295663+0934185  97.485987     9.5718210   3312 3300 +0.5 5.0 < 8.0      
J06312373+0036445  97.848903     0.61236300  3673 3700 -0.5 4.5 < 8.0      
J06320207+3431132  98.008631    34.520336    3260 3200 +0.5 5.0 < 8.0      
J06322227+0044222  98.092822     0.73950000  3562 3500 -0.5 4.5 < 8.0      
J06362535+1830520  99.105655    18.514462    3283 3300 -0.0 5.0 < 8.0      
J06370004+1515162  99.250177    15.254525    3647 3600 -0.0 4.5 < 8.0      
J06375540+0858594  99.480852     8.9831830   3247 3200 +0.5 5.5 < 8.0      
J06383035+1455167  99.626484    14.921312    3399 3400 +0.5 5.0 < 8.0      
J06405199+1543220 100.21666     15.722780    3372 3300 +0.5 5.0 < 8.0      
J06421118+0334527 100.54659      3.5813060   3437 3400 -0.0 4.5 < 8.0      
J06434596+1410450 100.94151     14.179173    3663 3700 -0.5 4.5 < 8.0      
J06464003+0109157 101.66680      1.1543710   3842 4000 -0.5 4.5  32.5  1.9 
J06473451+0748593 101.89379      7.8164740   3153 3100 -0.0 4.5 < 8.0      
J06481555+0326243 102.06481      3.4400940   2786 2800 -0.0 5.5   8.92 1.6 
J06503126-0938441 102.63028     -9.6455880   3571 3600 -1.0 4.5 < 8.0      
J06505947-0910506 102.74783     -9.1807240   3397 3300 -0.0 4.5 < 8.0      
J06513673+2023264 102.90308     20.390667    3481 3400 -0.0 4.5 < 8.0      
J06542485+1653352 103.60357     16.893133    3652 3700 -0.5 4.5 < 8.0      
J06543764+1708058 103.65684     17.134947    3408 3500 -0.5 4.5 < 8.0      
J06561894-0835461 104.07894     -8.5961490   3343 3300 -0.0 5.0 < 8.0      
J06572462+0651440 104.35260      6.8622410   3218 3200 -0.0 5.0 < 8.0      
J07015902+0456273 105.49594      4.9409210   3197 3100 -0.0 4.5 < 8.0      
J07092008+0017352 107.33370      0.29313200  3402 3300 -0.0 4.5 < 8.0      
J07171706-0501031 109.32108     -5.0175380   3160 3200 -0.0 5.0  27.9  1.6 
J07355815+7832528 113.99229     78.548027    3476 3500 -0.0 5.0 < 8.0      
J07404251+6643075 115.17714     66.718765    3851 3800 -0.0 4.5  11.4  1.9 
J07404603+3758253 115.19180     37.973721    3166 3000 +0.5 4.5 < 8.0      
J07421457+7949418 115.56071     79.828278    3266 3300 +0.5 5.5 < 8.0      
J07431638+6642456 115.81828     66.712685    3532 3500 -0.0 4.5 < 8.0      
J07444028+7946423 116.16787     79.778435    3838 3800 -0.0 4.5  52.8  2.6 
J07454991+3716280 116.45799     37.274448    3253 3200 -0.0 5.0 < 8.0      
J07461563+5359345 116.56516     53.992924    3268 3300 +0.5 5.5 < 8.0      
J07492701+7752423 117.36257     77.878433    3308 3300 +0.5 5.5 < 8.0      
J07551206+5257540 118.80027     52.965000    3353 3300 +0.5 5.5 < 8.0      
J07560879+4110179 119.03665     41.171650    3798 3800 -0.5 4.5 < 8.0      
J07562017+3935254 119.08407     39.590393    3540 3400 -0.0 4.5 < 8.0      
J07563272+4011016 119.13636     40.183796    3596 3600 -0.5 4.5 < 8.0      
J07573472+3940005 119.39471     39.666813    3781 3900 -0.5 4.5 < 8.0      
J07592679+4118003 119.86166     41.300095    3547 3400 -0.0 4.5 < 8.0      
J08025304+4012352 120.72101     40.209805    3369 3300 -0.0 5.0 < 8.0      
J08070156+7832436 121.75652     78.545464    3296 3300 +0.5 5.5 < 8.0      
J08074747+4013412 121.94782     40.228127    3563 3600 -0.5 4.5 < 8.0      
J08100405+3220142 122.51689     32.337296    3503 3500 -0.0 4.5  17.4  1.5 
J08103429-1348514 122.64288    -13.814298    3582 3600 -0.0 4.5 < 8.0      
J08122671+2745298 123.11131     27.758286    3348 3300 -0.0 5.0 < 8.0      
J08140773+2703384 123.53221     27.060671    3535 3400 -0.0 4.5 < 8.0      
J08151813+7946294 123.82555     79.774849    3644 3600 -0.5 4.5 < 8.0      
J08155393+3136392 123.97472     31.610901    3865 3900 -0.0 4.5  23.9  1.6 
J08160527+3028386 124.02197     30.477396    3063 3000 +0.5 5.5 < 8.0      
J08175130+3107455 124.46376     31.129322    3792 3800 -0.0 4.5 < 8.0      
J08185024+7843250 124.70935     78.723625    3481 3500 -0.0 5.0 < 8.0      
J08370799+1507475 129.28330     15.129878    3484 3500 -0.0 4.5 < 8.0      
J08501918+1056436 132.57994     10.945469    3171 3200 -0.0 5.0  15.8  1.5 
J08505983+1130493 132.74930     11.513719    3103 3100 -0.0 5.0 < 8.0      
J08535174+0318422 133.46560      3.3117470   3556 3500 -0.0 4.5 < 8.0      
J08584396+3727389 134.68318     37.460819    3436 3400 -0.0 4.5 < 8.0      
J08595755+0417552 134.98979      4.2986870   3758 3700 -0.0 4.5 < 8.0      
J09005033+0514293 135.20971      5.2414950   3392 3400 -0.0 4.5 < 8.0      
J09010280+0237517 135.26170      2.6310440   3380 3300 -0.0 4.5 < 8.0      
J09022952+0417072 135.62304      4.2853460   3334 3300 -0.0 4.5 < 8.0      
J09031291+3739077 135.80381     37.652142    3078 3000 -0.0 5.0 < 8.0      
J09285333-0722148 142.22224     -7.3707930   3437 3400 -0.0 4.5 < 8.0      
J09301445+2630250 142.56023     26.506958    3439 3400 +0.5 5.0 < 8.0      
J09321296+2745465 143.05401     27.762943    3142 3200 +0.5 5.5 < 8.0      
J09391173+3837561 144.79891     38.632263    3051 3000 -0.0 5.0  10.8  1.6 
J09422327+5559015 145.59698     55.983776    3390 3400 -0.0 5.0 < 8.0      
J10162955+0318375 154.12313      3.3104190   3355 3300 +0.5 5.0 < 8.0      
J10164852+0041408 154.20220      0.69469400  3150 3100 +0.5 5.0 < 8.0      
J10294592+2845089 157.44134     28.752493    3412 3600 +0.5 5.0 < 8.0      
J10304397+1624207 157.68321     16.405760    3104 3200 -0.0 5.5 < 8.0      
J10305410+3008526 157.72544     30.147951    3692 3600 -0.0 4.5 < 8.0      
J10305842+2937180 157.74342     29.621675    3363 3300 +0.5 5.0 < 8.0      
J10311010+3517565 157.79211     35.299034    3287 3300 +0.5 5.5 < 8.0      
J10312674+3436011 157.86142     34.600319    3438 3500 +0.5 5.0 < 8.0      
J10330667+2837490 158.27782     28.630287    3366 3400 +0.5 5.5 < 8.0      
J10331367+3409120 158.30698     34.153358    3667 3500 +0.5 5.0  11.7  1.5 
J10345281+3911043 158.72005     39.184532    3323 3300 +0.5 5.0 < 8.0      
J10355725+2853316 158.98856     28.892134    3442 3500 -0.0 5.0 < 8.0      
J10361794+2844471 159.07477     28.746441    3929 3900 -0.0 4.5 < 8.0      
J10371967+3534363 159.33199     35.576767    3999 4000 -0.0 4.5 < 8.0      
J10373423+2959387 159.39264     29.994093    3214 3200 -0.0 5.0 < 8.0      
J10381018+1938087 159.54244     19.635754    3443 3500 -0.0 5.0 < 8.0      
J10383323+3529492 159.63848     35.497002    3536 3500 -0.0 4.5 < 8.0      
J10385685+2505402 159.73692     25.094526    3624 3600 -0.0 4.5 < 8.0      
J10391962+3044566 159.83178     30.749065    3545 3500 -0.0 4.5 < 8.0      
J10393463+3809488 159.89430     38.163570    3244 3200 +0.5 5.0 < 8.0      
J10394863+3034105 159.95265     30.569605    3343 3300 -0.0 4.5 < 8.0      
J10401225+3510463 160.05105     35.179550    3505 3400 -0.0 4.5 < 8.0      
J10420683+1937123 160.52848     19.620090    3388 3300 +0.5 5.0 < 8.0      
J10423925+1944404 160.66354     19.744581    3350 3300 -0.0 4.5  28.7  1.5 
J10441137+4500152 161.04738     45.004227    3818 3800 -0.5 4.5 < 8.0      
J10464178+1924065 161.67409     19.401825    3357 3300 -0.0 5.0 < 8.0      
J10473327+2007406 161.88866     20.127953    3432 3400 -0.0 5.0 < 8.0      
J10475231+2020315 161.96796     20.342108    3663 3700 -0.0 4.5 < 8.0      
J10482532+4320339 162.10553     43.342770    3409 3300 -0.0 4.5 < 8.0      
J10483255+1909022 162.13566     19.150629    3413 3400 -0.0 5.0 < 8.0      
J10510361+1458198 162.76507     14.972180    3242 3400 -0.0 5.0 < 8.0      
J10524422+1440483 163.18427     14.680103    3657 3800 -0.5 4.5 < 8.0      
J10533037+4457504 163.37655     44.964012    3699 3600 -0.0 4.5 < 8.0      
J10540048+1606059 163.50201     16.101650    3024 3000 -0.0 5.5 < 8.0      
J10550664+1532443 163.77769     15.545649    3986 3900 -0.0 4.5 < 8.0      
J10560279+4858238 164.01165     48.973282    3945 3900 -0.0 4.5 < 8.0      
J10562960+4858264 164.12337     48.974018    3982 4000 +0.5 5.0 < 8.0      
J10572599+4923562 164.35832     49.398972    3619 3600 -0.0 4.5 < 8.0      
J11014478+1227162 165.43659     12.454500    3419 3400 -0.0 4.5   9.30 1.6 
J11034699+4932532 165.94579     49.548138    3314 3300 -0.0 5.0 < 8.0      
J11123132+0627518 168.13051      6.4644150   3373 3300 -0.0 4.5 < 8.0      
J11144514+0035134 168.68811      0.58707100  3387 3400 -0.5 5.0 < 8.0      
J11173203+0013050 169.38349      0.21806700  3464 3500 -0.0 5.0 < 8.0      
J11323130+0334390 173.13044      3.5775070   3336 3400 -0.0 5.0 < 8.0      
J11323938+0513167 173.16410      5.2213270   3806 3800 -0.0 4.5 < 8.0      
J11353571+0414146 173.89882      4.2374150   3557 3600 -0.5 4.5 < 8.0      
J11354036+0457295 173.91820      4.9582110   3421 3300 -0.0 4.5 < 8.0      
J11401965+2552492 175.08188     25.880356    3671 3600 -0.0 4.5 < 8.0      
J11434490+0200430 175.93710      2.0119600   3426 3400 -0.0 5.0 < 8.0      
J11450282+2601155 176.26178     26.020977    3319 3300 -0.0 5.0 < 8.0      
J11463262+0130524 176.63592      1.5145820   3045 3000 -0.0 5.0 < 8.0      
J11463674+2719315 176.65309     27.325417    3388 3300 +0.5 5.0 < 8.0      
J11474074+0015201 176.91977      0.25560400  3311 3300 -0.0 5.0 < 8.0      
J11480063+3505146 177.00265     35.087391    3672 3700 +0.5 5.0 < 8.0      
J11501565+2625126 177.56521     26.420174    3466 3500 -0.0 4.5 < 8.0      
J11511794+1829229 177.82478     18.489714    3422 3400 -0.0 5.0 < 8.0      
J11512352+5411127 177.84800     54.186882    3315 3200 -0.0 4.5 < 8.0      
J11521203+2032148 178.05016     20.537460    3857 3900 -0.0 4.5 < 8.0      
J11530522+1855480 178.27179     18.930019    3831 3900 -0.0 4.5 < 8.0      
J11550416+3526308 178.76735     35.441910    3580 3600 -0.0 4.5 < 8.0      
J11572662+3425414 179.36096     34.428169    3226 3200 -0.0 5.0 < 8.0      
J11580290+2013015 179.51209     20.217106    3377 3300 -0.0 5.0 < 8.0      
J11593840+1545481 179.91001     15.763388    3434 3600 +0.5 5.5 < 8.0      
J12005016+1938424 180.20901     19.645123    3522 3500 -0.0 4.5 < 8.0      
J12033893+1527533 180.91224     15.464808    3378 3300 -0.0 4.5 < 8.0      
J12045611+1728119 181.23380     17.469975    3379 3300 -0.0 5.0  17.0  1.6 
J12045619+1757409 181.23414     17.961363    3238 3200 -0.0 5.0 < 8.0      
J12054224+1844354 181.42604     18.743189    3336 3300 +0.5 5.0 < 8.0      
J12070374+0012509 181.76562      0.21415900  3609 3600 -0.0 4.5 < 8.0      
J12081374+1747306 182.05728     17.791861    3074 3200 -0.5 5.5 < 8.0      
J12081818+4027012 182.07579     40.450340    3840 3800 -0.0 4.5 < 8.0      
J12082601+4022490 182.10840     40.380280    3747 3800 -0.0 4.5 < 8.0      
J12102152+4026185 182.58967     40.438484    3653 3600 -0.5 4.5 < 8.0      
J12102884+3950539 182.62017     39.848328    3426 3400 -0.0 5.0   8.58 2.6 
J12105688+4103275 182.73702     41.057655    3837 3800 -0.5 4.5 < 8.0      
J12110303+4043482 182.76263     40.730057    3435 3400 -0.0 4.5 < 8.0      
J12110614+1846153 182.77561     18.770939    3327 3300 -0.0 5.0 < 8.0      
J12121359+1356531 183.05663     13.948107    3220 3200 -0.0 5.0 < 8.0      
J12122940+3940281 183.12250     39.674492    3728 3800 -0.0 4.5 < 8.0      
J12135956+3910101 183.49819     39.169487    3652 3600 -0.5 4.5 < 8.0      
J12140441+1526225 183.51839     15.439595    3734 3700 -0.0 4.5 < 8.0      
J12152838+3911145 183.86826     39.187374    3721 3800 -0.0 4.5 < 8.0      
J12153222+1515555 183.88425     15.265443    3323 3300 -0.0 5.0 < 8.0      
J12173762+1252395 184.40678     12.877663    3461 3400 +0.5 5.0 < 8.0      
J12200119+2633419 185.00498     26.561646    3251 3200 -0.0 4.5   8.07 1.6 
J12201448+2526072 185.06035     25.435360    3369 3400 -0.0 5.0 < 8.0      
J12203573+4104277 185.14888     41.074387    3469 3400 -0.0 4.5 < 8.0      
J12211807+1526341 185.32530     15.442816    3405 3400 +0.5 5.0 < 8.0      
J12212146+5745089 185.33946     57.752480    3655 3700 -0.0 4.5 < 8.0      
J12213891+3956445 185.41213     39.945698    3549 3500 -0.0 4.5 < 8.0      
J12222073+0011020 185.58640      0.18390900  3064 3000 +0.5 4.5 < 8.0      
J12223238+5730387 185.63496     57.510769    3431 3400 -0.0 4.5 < 8.0      
J12232063+2529441 185.83597     25.495592    3399 3400 +0.5 5.0 < 8.0      
J12241121+2653166 186.04672     26.887962    3826 3800 -0.0 4.5 < 8.0      
J12243585+0001106 186.14941      0.019618000 3256 3200 -0.0 4.5 < 8.0      
J12244171+1405391 186.17381     14.094218    3326 3400 +0.5 5.5 < 8.0      
J12251686+5531004 186.32028     55.516804    3472 3500 -0.5 4.5 < 8.0      
J12253159+0011354 186.38165      0.19318600  3267 3300 -0.0 5.0 < 8.0      
J12265737+2700536 186.73904     27.014906    3143 3100 -0.0 5.0   9.27 1.4 
J12271328+5705444 186.80534     57.095684    3596 3500 -0.0 4.5 < 8.0      
J12281495+5526169 187.06230     55.438030    3669 3700 -0.5 4.5 < 8.0      
J12285007+2717414 187.20865     27.294849    3994 4000 -0.0 4.5 < 8.0      
J12301148+5555229 187.54784     55.923038    3580 3500 -0.5 4.5   8.51 1.8 
J12304702+2603294 187.69595     26.058172    3043 3000 -0.0 5.0 < 8.0      
J12311836+5642299 187.82652     56.708328    3553 3500 -0.0 4.5 < 8.0      
J12330155+5738113 188.25649     57.636497    3560 3500 -0.5 4.5 < 8.0      
J12333581+5551297 188.39923     55.858273    3603 3500 -0.0 4.5 < 8.0      
J12442074-0150374 191.08644     -1.8437330   3334 3300 -0.0 4.5 < 8.0      
J12505082+1301468 192.71179     13.029672    3393 3300 -0.0 4.5 < 8.0      
J12514238+4144060 192.92659     41.735027    3462 3400 -0.0 4.5 < 8.0      
J12523581+4320484 193.14923     43.346783    3974 4000 -0.0 4.5 < 8.0      
J12544133+4323125 193.67224     43.386822    3228 3200 -0.0 5.0 < 8.0      
J12573249+4057012 194.38541     40.950356    3644 3700 -0.0 4.5 < 8.0      
J12592744+5633464 194.86437     56.562904    3415 3400 -0.0 5.0 < 8.0      
J13024751+4131098 195.69799     41.519409    3498 3500 +0.5 5.0 < 8.0      
J13075012+1717471 196.95887     17.296432    3245 3200 -0.0 5.0 < 8.0      
J13085059+1622039 197.21079     16.367750    3439 3400 -0.0 5.0 < 8.0      
J13085124-0131075 197.21351     -1.5187690   3498 3500 -0.0 4.5 < 8.0      
J13095556+1438595 197.48153     14.649865    3593 3500 -0.0 4.5 < 8.0      
J13104586+7137564 197.69108     71.632339    3236 3200 -0.0 4.5 < 8.0      
J13141940+1256164 198.58086     12.937913    3360 3400 -0.0 5.0 < 8.0      
J13142039+1320011 198.58497     13.333663    2789 2900 -0.0 5.5  49.1  1.9 
J13160127+1415504 199.00531     14.264018    3785 3700 -0.0 4.5 < 8.0      
J13190031+1236476 199.75132     12.613233    3419 3400 -0.0 5.0 < 8.0      
J13194909+1313552 199.95455     13.232025    3442 3400 +0.5 5.0 < 8.0      
J13200576+1339093 200.02402     13.652610    3315 3300 -0.0 4.5 < 8.0      
J13201255-0140407 200.05231     -1.6779740   3376 3300 -0.0 4.5 < 8.0      
J13202492-0139266 200.10386     -1.6574080   3680 3600 -0.0 4.5 < 8.0      
J13243627+1308050 201.15115     13.134744    3719 3800 -0.5 4.5 < 8.0      
J13265928+3840199 201.74702     38.672207    3296 3300 -0.0 4.5 < 8.0      
J13273648+7310418 201.90201     73.178299    3198 3100 -0.0 4.5 < 8.0      
J13273827+5628102 201.90948     56.469501    3410 3300 -0.0 4.5 < 8.0      
J13275779+4001237 201.99083     40.023273    3264 3200 -0.0 4.5 < 8.0      
J13284371+3823292 202.18214     38.391468    3388 3400 -0.0 5.0 < 8.0      
J13313770+3821415 202.90712     38.361534    3294 3300 -0.0 5.0 < 8.0      
J13315838+5443452 202.99329     54.729248    3663 3700 -0.0 4.5 < 8.0      
J13331747+3833314 203.32283     38.558735    3205 3200 +0.5 5.5 < 8.0      
J13332256+3620352 203.34402     36.343117    3959 4000 -0.0 4.5 < 8.0      
J13335128+5647303 203.46369     56.791759    3328 3300 -0.0 5.0 < 8.0      
J13402618+5448480 205.10911     54.813354    3248 3200 +0.5 5.0 < 8.0      
J13421941+1847193 205.58089     18.788717    3804 3800 -0.0 4.5 < 8.0      
J13451104+2852012 206.29603     28.867016    3409 3400 -0.0 4.5 < 8.0      
J13455527+2723131 206.48032     27.386990    3318 3300 -0.0 5.0 < 8.0      
J13462582+0102336 206.60760      1.0426940   3017 3100 -0.0 5.5   8.93 1.6 
J13462703+1707100 206.61263     17.119467    3662 3600 -0.0 4.5 < 8.0      
J13490570+1900101 207.27376     19.002823    3552 3400 -0.0 5.0 < 8.0      
J13491436+2637457 207.30984     26.629383    3263 3200 -0.0 4.5 < 8.0      
J13495762+1746261 207.49009     17.773920    3440 3400 +0.5 5.0 < 8.0      
J13525797+3331361 208.24156     33.526699    3473 3400 +0.5 5.0 < 8.0      
J13532486+3418182 208.35358     34.305069    3324 3300 +0.5 5.0 < 8.0      
J13532938+4416109 208.37242     44.269707    3220 3200 -0.0 5.0 < 8.0      
J13542316+2543152 208.59652     25.720890    3191 3100 -0.0 4.5 < 8.0      
J13564148+4342587 209.17285     43.716324    2626 2600 -0.0 5.0  13.5  1.6 
J13565257+3407095 209.21906     34.119320    3344 3300 +0.5 5.0 < 8.0      
J13570155+2534378 209.25648     25.577177    3735 3700 -0.0 4.5 < 8.0      
J13570533+2638437 209.27223     26.645475    3320 3300 +0.5 5.5 < 8.0      
J13572571+3400176 209.35713     34.004890    3463 3400 -0.0 4.5 < 8.0      
J14001449+2446001 210.06039     24.766703    3802 3800 -0.5 4.5 < 8.0      
J14010995+2621429 210.29147     26.361925    3868 3900 -0.0 4.5 < 8.0      
J14011705+5431528 210.32106     54.531342    3112 3100 +0.5 5.5  16.0  1.5 
J14022009+0105058 210.58372      1.0849540   3312 3300 -0.0 4.5 < 8.0      
J14022155+2517517 210.58982     25.297712    3769 3800 -0.0 4.5 < 8.0      
J14035430+3008026 210.97626     30.134077    3413 3400 -0.0 5.0 < 8.0      
J14044784+5237559 211.19935     52.632206    3444 3400 +0.5 5.0 < 8.0      
J14045583+0157230 211.23263      1.9564070   3695 3600 +0.5 5.0 < 8.0      
J14081562+5236281 212.06510     52.607822    3153 3200 +0.5 5.5 < 8.0      
J14085680+5253324 212.23668     52.892334    3342 3300 -0.0 4.5 < 8.0      
J14130286+0506321 213.26192      5.1089380   3395 3400 +0.5 5.5 < 8.0      
J14152232+5324435 213.84302     53.412086    3296 3300 -0.0 5.0 < 8.0      
J14173915+0624144 214.41315      6.4040050   3315 3300 -0.0 5.0 < 8.0      
J14212272+0425137 215.34468      4.4204970   3533 3400 -0.0 4.5 < 8.0      
J14213453+0431315 215.39390      4.5254260   3490 3600 -0.5 4.5 < 8.0      
J14320849+0811313 218.03541      8.1920370   2948 3000 -0.0 5.5   8.49 1.5 
J14321453+4939058 218.06056     49.651615    3239 3300 -0.5 4.5 < 8.0      
J14323211+5104591 218.13381     51.083107    3003 3100 -0.5 5.5 < 8.0      
J14333756+0852369 218.40652      8.8769290   3293 3300 -0.0 5.0 < 8.0      
J14333985+0920094 218.41606      9.3359630   3384 3300 -0.0 4.5 < 8.0      
J14351526+5023415 218.81362     50.394871    3420 3400 -0.0 5.0 < 8.0      
J14351820+0959247 218.82587      9.9902150   3425 3400 -0.0 4.5 < 8.0      
J14371551+0926211 219.31463      9.4392170   3275 3300 -0.0 5.0 < 8.0      
J14385800+1327388 219.74169     13.460784    3696 3800 -0.0 4.5 < 8.0      
J14413024+1337362 220.37604     13.626726    3763 3700 -0.0 4.5 < 8.0      
J14431906+1120548 220.82944     11.348572    3479 3500 -0.0 5.0 < 8.0      
J14432141+4514097 220.83925     45.236046    3504 3400 -0.0 4.5 < 8.0      
J14532894+1716317 223.37060     17.275492    3461 3300 -0.0 4.5 < 8.0      
J14535251+1739448 223.46882     17.662457    3765 3800 -0.5 4.5 < 8.0      
J14540912+4135008 223.53803     41.583557    3513 3500 -0.0 4.5 < 8.0      
J14542360+4041246 223.59835     40.690189    3676 3600 -0.0 4.5 < 8.0      
J14544041+1634428 223.66841     16.578566    3656 3600 -0.0 4.5 < 8.0      
J14545496+4108480 223.72903     41.146690    3238 3300 +0.5 5.5  44.1  1.6 
J14545704+3714558 223.73769     37.248859    3564 3600 +0.5 5.0 < 8.0      
J14551346+4128494 223.80611     41.480396    3560 3500 +0.5 5.5 < 8.0      
J14562518+1655399 224.10492     16.927769    3411 3300 -0.0 4.5 < 8.0      
J14563077+4115236 224.12822     41.256561    3651 3600 -0.0 4.5 < 8.0      
J14573227+3123446 224.38448     31.395733    3884 3900 -0.5 4.5 < 8.0      
J15024283+3211141 225.67849     32.187275    3549 3600 -0.5 4.5 < 8.0      
J15035753+4242155 225.98975     42.704315    3225 3200 -0.0 5.0 < 8.0      
J15041817+3053139 226.07574     30.887222    3321 3300 -0.0 5.0 < 8.0      
J15043302+2056136 226.13759     20.937136    3641 3600 -0.0 4.5 < 8.0      
J15045746+3715425 226.23946     37.261806    3482 3400 +0.5 5.0 < 8.0      
J15090689+3254449 227.27872     32.912495    3432 3500 +0.5 5.5 < 8.0      
J15165576-0037116 229.23237     -0.61989700  3180 3300 -0.5 5.5 < 8.0      
J15262530+3758599 231.60546     37.983307    3209 3200 -0.0 5.0 < 8.0      
J15272423+3714148 231.85096     37.237446    3141 3200 -0.0 5.0 < 8.0      
J15281240+4340086 232.05168     43.669071    3353 3300 -0.0 5.0   8.16 1.6 
J16084780+2219306 242.19919     22.325188    3270 3200 -0.0 4.5 < 8.0      
J16193140+5206469 244.88084     52.113033    3298 3200 -0.0 4.5 < 8.0      
J16204000+8624065 245.16669     86.401833    3507 3500 -0.0 4.5 < 8.0      
J16261429+8558497 246.55955     85.980499    3174 3200 +0.5 5.5 < 8.0      
J16340737+0038043 248.53075      0.63454700  3390 3300 -0.0 4.5   8.86 1.6 
J16370146+3535456 249.25609     35.596016    2881 2800 -0.0 5.0 < 8.0      
J16383835+3700273 249.65982     37.007591    3288 3300 -0.0 5.0 < 8.0      
J16404891+3618596 250.20383     36.316566    3662 3700 +0.5 5.0 < 8.0      
J16415893+3724468 250.49558     37.413021    3058 3000 +0.5 5.5 < 8.0      
J16440030+3721597 251.00127     37.366592    3216 3200 -0.0 5.0 < 8.0      
J16454410+3605496 251.43379     36.097115    3312 3200 -0.0 4.5 < 8.0      
J16473499+3532388 251.89580     35.544113    3374 3300 -0.0 4.5 < 8.0      
J16495034+4745402 252.45977     47.761181    3719 3800 -0.0 4.5 < 8.0      
J16500047+4820372 252.50198     48.343670    3096 3100 -0.0 5.5  13.4  1.5 
J16541202+1154529 253.55011     11.914707    3788 3800 -0.5 4.5 < 8.0      
J16553439+0933530 253.89333      9.5647230   3891 3900 -0.0 4.5 < 8.0      
J16593773+1155377 254.90722     11.927140    3889 4000 -0.5 4.5 < 8.0      
J17004418+1044240 255.18411     10.740002    3385 3400 -0.0 5.0 < 8.0      
J17014341+1119582 255.43090     11.332844    3539 3500 -0.0 4.5 < 8.0      
J17022763+1135227 255.61516     11.589650    3229 3200 -0.0 5.0 < 8.0      
J17033253+1015052 255.88558     10.251469    3822 4000 -0.5 4.5 < 8.0      
J17150083+2246111 258.75346     22.769751    3545 3500 -0.0 4.5 < 8.0      
J17173369+2209028 259.39040     22.150778    3545 3500 -0.0 4.5 < 8.0      
J17190292+2340254 259.76217     23.673731    3778 3800 -0.0 4.5 < 8.0      
J17204248+4205070 260.17703     42.085285    3326 3300 +0.5 5.5 < 8.0      
J17212208+2326241 260.34200     23.440042    3819 3900 -0.5 4.5 < 8.0      
J17295087+3501111 262.46198     35.019772    3705 3800 -0.5 4.5 < 8.0      
J17315986+7407420 262.99944     74.128349    3562 3500 +0.5 5.0  10.6  1.5 
J17331825+3402191 263.32607     34.038647    3897 4000 -0.5 4.5 < 8.0      
J17335853+3610005 263.49390     36.166824    3624 3600 -0.0 4.5 < 8.0      
J17395925+3603304 264.99691     36.058449    3261 3200 +0.5 5.0 < 8.0      
J17402294+3447423 265.09561     34.795090    3770 3600 -0.0 4.5 < 8.0      
J17403275+7256146 265.13647     72.937393    3887 3900 -0.0 4.5 < 8.0      
J17405641+3502205 265.23507     35.039028    3340 3300 -0.0 5.0 < 8.0      
J17413280+4808552 265.38669     48.148674    3410 3400 -0.0 5.0 < 8.0      
J17415545+3505012 265.48108     35.083687    3804 3800 -0.5 4.5 < 8.0      
J17452435+6051259 266.35148     60.857204    3476 3500 -0.0 4.5 < 8.0      
J17460392+7351027 266.51636     73.850761    3392 3400 -0.0 5.0 < 8.0      
J17461184+6024225 266.54934     60.406277    3120 3100 -0.0 5.0 < 8.0      
J17470130+4925053 266.75545     49.418163    3280 3300 -0.0 5.0 < 8.0      
J17471707+4715343 266.82113     47.259537    3755 3700 -0.0 4.5 < 8.0      
J17491402+4823093 267.30843     48.385925    3824 3800 -0.0 4.5 < 8.0      
J17491939+4649421 267.33079     46.828388    3322 3300 -0.0 5.0 < 8.0      
J17540504+6212016 268.52101     62.200466    3492 3400 -0.5 4.5 < 8.0      
J17541820+4758412 268.57585     47.978134    3664 3700 -0.5 4.5 < 8.0      
J17545859+4715141 268.74416     47.253929    3394 3400 -0.0 5.0 < 8.0      
J17553826+6030011 268.90944     60.500317    3891 3900 -0.0 4.5 < 8.0      
J18071735+7402564 271.82231     74.049004    3943 4000 -0.0 4.5 < 8.0      
J18161819+0131277 274.07582      1.5243770   3388 3300 -0.0 4.5 < 8.0      
J18163938+0047136 274.16411      0.78713500  3460 3400 -0.0 4.5 < 8.0      
J18164895+0150039 274.20398      1.8344250   3257 3300 +0.5 5.5 < 8.0      
J18215416-0700179 275.47567     -7.0049820   3881 4000 -0.0 4.5 < 8.0      
J18231602+0058169 275.81676      0.97138200  3646 3600 -1.0 4.5 < 8.0      
J18303947-0356189 277.66447     -3.9385840   3121 3100 -0.0 5.0  12.0  1.6 
J18405024-0804583 280.20934     -8.0828830   3274 3200 -0.0 4.5 < 8.0      
J18415473+0651285 280.47805      6.8579410   3458 3400 +0.5 5.0 < 8.0      
J18523373+4538317 283.14055     45.642147    3094 3200 -0.5 5.5 < 8.0      
J18551497+4408590 283.81241     44.149742    3264 3200 -0.0 5.0 < 8.0      
J18554773+0304254 283.94891      3.0737270   3659 3800 -0.0 4.5 < 8.0      
J18561502+0449049 284.06260      4.8180390   3613 3600 -0.5 4.5 < 8.0      
J18562628+4622532 284.10953     46.381451    3247 3200 -0.0 5.0 < 8.0      
J18571939+0523084 284.33082      5.3856920   3668 3600 -0.0 4.5 < 8.0      
J19003108+0422420 285.12953      4.3783530   3389 3300 -0.0 4.5 < 8.0      
J19004176+0310312 285.17403      3.1753560   3277 3300 -0.5 4.5 < 8.0      
J19051739+4507161 286.32248     45.121147    3263 3200 -0.0 4.5 < 8.0      
J19071270+4416070 286.80293     44.268635    3210 3200 +0.5 5.5 < 8.0      
J19081576+2635054 287.06570     26.584858    3184 3200 -0.0 5.5 < 8.0      
J19084251+2733453 287.17713     27.562593    3211 3100 -0.0 4.5 < 8.0      
J19094165+0948584 287.42356      9.8162420   3243 3200 -0.0 5.0 < 8.0      
J19103855+0132104 287.66063      1.5362480   3772 3900 -0.0 4.5 < 8.0      
J19121128+4316106 288.04701     43.269630    3380 3400 -0.5 4.5 < 8.0      
J19125504+4239370 288.22936     42.660290    3585 3500 -0.0 4.5 < 8.0      
J19142151+4309008 288.58963     43.150223    2923 3000 -0.5 5.5 < 8.0      
J19142401+1916006 288.60007     19.266836    3183 3200 -0.0 5.0 < 8.0      
J19142541+1755081 288.60591     17.918922    3877 3900 -0.0 4.5 < 8.0      
J19143925+1919025 288.66357     19.317387    3394 3300 +0.5 4.5  21.3  1.7 
J19170558+4007235 289.27329     40.123199    3388 3300 -0.0 4.5 < 8.0      
J19173151+2833147 289.38130     28.554094    3022 3000 -0.0 5.5   8.59 1.5 
J19182339+1839265 289.59748     18.657368    3382 3400 -0.0 4.5 < 8.0      
J19194106+4127490 289.92112     41.463638    2944 3000 -0.0 5.5 < 8.0      
J19244226+4333498 291.17609     43.563835    3289 3300 -0.0 5.0 < 8.0      
J19264937+1643019 291.70573     16.717199    3384 3400 -0.0 5.0 < 8.0      
J19272650+4758468 291.86045     47.979679    3214 3300 +0.5 5.5 < 8.0      
J19281377+2459419 292.05738     24.994986    3856 3900 -0.0 4.5 < 8.0      
J19294258+3733223 292.42745     37.556198    3145 3200 -0.0 5.0   9.09 1.6 
J19313868-0658253 292.91120     -6.9737030   3536 3500 +0.5 5.0 < 8.0      
J19322564+3917266 293.10684     39.290745    2997 3000 -0.0 5.0 < 8.0      
J19324633-0652178 293.19306     -6.8716330   3389 3300 +0.5 4.5 < 8.0      
J19325604+1723567 293.23351     17.399094    3393 3400 -0.5 4.5 < 8.0      
J19333940+3931372 293.41420     39.527016    3445 3300 -0.0 4.5  14.0  1.5 
J19335290+3900545 293.47045     39.015152    3195 3200 -0.0 5.0 < 8.0      
J19335405+3938497 293.47521     39.647141    3297 3300 -0.0 5.0 < 8.0      
J19341617+2553535 293.56741     25.898218    3342 3400 -0.5 4.5 < 8.0      
J19380761+2316087 294.53174     23.269106    3169 3300 -1.5 4.5 < 8.0      
J19390444+2424089 294.76851     24.402493    3475 3400 -0.0 4.5 < 8.0      
J19391233+1442505 294.80140     14.714053    3459 3400 -0.0 4.5 < 8.0      
J19412016+3912129 295.33401     39.203602    3422 3500 -0.0 5.0 < 8.0      
J19412775+3239512 295.36564     32.664223    3379 3400 -0.5 4.5 < 8.0      
J19430726+4518089 295.78028     45.302483    2948 2800 -0.0 5.0 < 8.0      
J19433790+3225124 295.90793     32.420135    3984 4000 -0.0 4.5  19.7  1.5 
J19440865+2342587 296.03605     23.716324    3381 3300 -0.0 4.5 < 8.0      
J19454969+3223132 296.45707     32.387005    3623 3500 -0.0 4.5 < 8.0      
J19482428+3250327 297.10119     32.842422    3339 3400 -0.5 4.5 < 8.0      
J19483064+2321473 297.12769     23.363152    3386 3500 -0.5 5.0 < 8.0      
J19485718+5015245 297.23826     50.256817    3355 3300 -0.0 5.0 < 8.0      
J19491435+2421249 297.30982     24.356932    3308 3300 -0.0 5.0 < 8.0      
J19501592+3146598 297.56636     31.783304    3435 3300 -0.0 4.5 < 8.0      
J19504779+4816290 297.69915     48.274731    3301 3200 -0.0 4.5 < 8.0      
J19510930+4628598 297.78877     46.483295    3205 3200 -0.0 5.0  22.5  1.6 
J19535443+4424541 298.47680     44.415043    2749 2600 -0.0 5.0  22.6  1.5 
J19541829+1738289 298.57622     17.641378    3163 3100 -0.0 4.5 < 8.0      
J19551978+3029505 298.83245     30.497370    3500 3500 -0.0 4.5 < 8.0      
J19560585+2205242 299.02441     22.090073    3401 3400 +0.5 5.5   8.48 1.7 
J19591845+2040515 299.82689     20.680998    3288 3300 -0.0 4.5 < 8.0      
J20000520+0404424 300.02167      4.0784470   2880 2800 -0.5 5.0 < 8.0      
J20014879+3122097 300.45332     31.369387    3090 3000 -0.0 5.0  13.5  1.6 
J20015056+4500500 300.46070     45.013905    3483 3500 +0.5 5.5 < 8.0      
J20024041+3109447 300.66839     31.162430    3534 3500 -0.0 4.5 < 8.0      
J20032379+5549381 300.84917     55.827271    3101 3100 -0.0 5.0 < 8.0      
J20032651+2952000 300.86050     29.866682    3146 3100 +0.5 5.0 < 8.0      
J20053276+3039324 301.38650     30.659004    3790 3900 -0.5 4.5 < 8.0      
J20082071+5444168 302.08631     54.738010    3333 3300 -0.0 4.5 < 8.0      
J20110664+2737093 302.77767     27.619265    3611 3600 -0.5 4.5 < 8.0      
J20122244+2043113 303.09352     20.719828    3431 3500 -0.5 4.5 < 8.0      
J20131291+2736152 303.30380     27.604229    3653 3600 -0.5 4.5 < 8.0      
J20141000+5546307 303.54169     55.775200    3269 3300 -0.0 4.5 < 8.0      
J20161339+1927287 304.05581     19.457987    3317 3400 -0.5 4.5 < 8.0      
J20162519+5621561 304.10499     56.365597    3629 3700 -0.0 4.5 < 8.0      
J20185746+2704165 304.73943     27.071264    3585 3500 -0.0 4.5 < 8.0      
J20201596+2917103 305.06654     29.286203    3235 3200 -0.0 4.5 < 8.0      
J20262618+4419484 306.60911     44.330112    3272 3200 -0.0 4.5 < 8.0      
J20291663+4507525 307.31933     45.131260    3673 3700 -0.0 4.5 < 8.0      
J20295941+1709481 307.49758     17.163382    3403 3400 -0.0 5.0 < 8.0      
J20331096+4553299 308.29570     45.891651    3538 3500 -0.0 4.5 < 8.0      
J20351108+5426045 308.79618     54.434608    3416 3300 -0.0 4.5 < 8.0      
J20395260+4220335 309.96917     42.342663    3168 3200 -0.5 4.5 < 8.0      
J20403814+4200055 310.15894     42.001530    3225 3200 -0.0 4.5 < 8.0      
J20405249+3219341 310.21873     32.326149    3664 3600 -0.5 4.5 < 8.0      
J20421377+3253473 310.55741     32.896481    3602 3700 -0.0 4.5 < 8.0      
J20425319+4243134 310.72163     42.720409    3236 3300 -0.5 5.0 < 8.0      
J20440646+3409535 311.02696     34.164879    3125 3100 +0.5 5.0 < 8.0      
J20452155+4216022 311.33981     42.267281    3080 3100 -0.0 4.5  43.6  1.5 
J20491376+3216514 312.30734     32.280960    2788 3000 -0.5 5.5  10.0  1.6 
J20491589+5203599 312.31624     52.066639    3575 3600 -0.5 4.5 < 8.0      
J20492745+3336512 312.36440     33.614227    2765 2800 -0.0 5.5 < 8.0      
J20504429+5059088 312.68457     50.985786    3317 3400 -0.5 4.5 < 8.0      
J20511004+4254099 312.79184     42.902752    3254 3300 -0.5 4.5 < 8.0      
J20563407+3929461 314.14197     39.496140    2956 2900 -0.5 5.0 < 8.0      
J20584898+5115421 314.70409     51.261696    3543 3500 -0.0 4.5 < 8.0      
J21005978+5103147 315.24909     51.054111    3387 3300 -0.0 4.5  31.2  2.7 
J21013304+4046208 315.38769     40.772449    3258 3200 -0.0 4.5 < 8.0      
J21032130+2940340 315.83877     29.676138    3264 3200 -0.0 5.0 < 8.0      
J21074857+2945266 316.95241     29.757389    3517 3400 -0.0 4.5 < 8.0      
J21092552+4800013 317.35636     48.000366    3825 4000 -0.5 4.5 < 8.0      
J21093969+4837150 317.41541     48.620838    2998 2900 -0.0 5.5 < 8.0      
J21095447+4729043 317.47700     47.484535    3108 3100 -0.0 5.0  11.1  1.9 
J21095705+4811291 317.48774     48.191425    3325 3300 -0.0 4.5 < 8.0      
J21095952+4907498 317.49800     49.130505    3947 4000 -0.0 4.5 < 8.0      
J21105881+4657325 317.74505     46.959034    3504 3500 +0.5 5.0 < 8.0      
J21114023+2927586 317.91765     29.466290    3102 3200 -0.5 5.5 < 8.0      
J21115993+4747251 317.99972     47.790325    3651 3700 -0.5 4.5 < 8.0      
J21160502+4759308 319.02095     47.991913    2712 2900 -0.0 5.5  15.0  1.7 
J21202943+4843460 320.12265     48.729462    3057 3000 +0.5 5.0 < 8.0      
J21203355+4554475 320.13980     45.913219    3332 3200 -0.0 5.0 < 8.0      
J21215791+6742289 320.49133     67.708038    3164 3100 +0.5 5.5 < 8.0      
J21223706+5555570 320.65443     55.932514    3415 3500 -0.5 4.5  10.4  1.5 
J21232573+6734153 320.85724     67.570938    3287 3300 -0.0 5.0 < 8.0      
J21274751+5505337 321.94797     55.092705    3219 3200 -0.0 4.5 < 8.0      
J21295287+4517484 322.47030     45.296803    3333 3300 +0.5 5.0 < 8.0      
J21305987+5636274 322.74950     56.607632    3312 3300 -0.0 4.5 < 8.0      
J21321944+1052489 323.08104     10.880258    3406 3400 -0.0 4.5 < 8.0      
J21323014+4424296 323.12562     44.408230    3355 3300 -0.0 4.5 < 8.0      
J21325045+1206334 323.21023     12.109280    3577 3500 -0.5 4.5 < 8.0      
J21365219+4538240 324.21748     45.640018    3712 3700 -0.5 4.5 < 8.0      
J21375889+4201045 324.49540     42.017921    3714 3800 -0.0 4.5 < 8.0      
J21400112+5408179 325.00468     54.138309    3465 3400 -0.0 4.5 < 8.0      
J21400287+4123289 325.01198     41.391369    3534 3500 -0.0 4.5 < 8.0      
J21402935+5400301 325.12230     54.008369    3318 3300 -0.0 4.5 < 8.0      
J21442066+4211363 326.08612     42.193432    3281 3300 +0.5 5.5  12.9  1.6 
J21470874+5309448 326.78642     53.162445    3538 3500 -0.0 4.5 < 8.0      
J21474194+5341222 326.92478     53.689518    3699 3700 -0.0 4.5 < 8.0      
J21481846+4131513 327.07694     41.530941    3802 3700 -0.5 4.5 < 8.0      
J21551322+4938072 328.80511     49.635349    3426 3400 -0.0 4.5 < 8.0      
J21561443+3943468 329.06016     39.729683    3317 3300 -0.0 5.0 < 8.0      
J21563255+5335375 329.13565     53.593765    3402 3500 -0.5 4.5 < 8.0      
J21573509+5026323 329.39623     50.442307    3231 3200 +0.5 5.5 < 8.0      
J21592435+4027339 329.85150     40.459431    3107 3200 -0.5 5.5 < 8.0      
J21593422+5003575 329.89261     50.065987    3220 3200 -0.0 5.0 < 8.0      
J22010861+4901108 330.28589     49.019684    3951 4000 -0.0 4.5 < 8.0      
J22011461+4008136 330.31088     40.137135    2628 2600 -0.0 5.0   9.46 1.6 
J22013085+6224408 330.37858     62.411335    3465 3500 -0.0 5.0 < 8.0      
J22030336+6154513 330.76401     61.914272    3403 3400 -0.0 4.5 < 8.0      
J22111347-0232369 332.80613     -2.5436040   3591 3500 -0.0 4.5 < 8.0      
J22391615+0629545 339.81730      6.4984910   3412 3300 -0.0 4.5 < 8.0      
J22431160+5228006 340.79834     52.466850    2986 3000 -0.0 5.0   9.32 1.6 
J22431234+0638221 340.80142      6.6394760   3793 3800 -0.0 4.5 < 8.0      
J22485465+0601251 342.22775      6.0236550   3607 3600 -0.0 4.5 < 8.0      
J22502051+5136265 342.58548     51.607388    3075 3000 -0.0 5.0  11.1  1.5 
J22525818+5258468 343.24243     52.979671    3233 3200 -0.0 5.0 < 8.0      
J23034347+6524293 345.93114     65.408165    3265 3300 +0.5 5.5 < 8.0      
J23053247+6543550 346.38531     65.731964    3422 3500 -0.5 4.5 < 8.0      
J23062184+6503326 346.59104     65.059074    3199 3200 -0.5 4.5 < 8.0      
J23062759+6352333 346.61499     63.875927    3332 3300 -0.0 5.0 < 8.0      
J23081274+4609340 347.05309     46.159466    3230 3200 -0.0 5.0 < 8.0      
J23082777+4700410 347.11573     47.011395    3227 3200 -0.0 4.5 < 8.0      
J23100304+6501022 347.51268     65.017296    3236 3300 -0.5 5.0 < 8.0      
J23141283+6551158 348.55348     65.854393    3155 3100 -0.0 4.5 < 8.0      
J23165396+6109419 349.22487     61.161652    3614 3500 -0.0 4.5 < 8.0      
J23175293+6109518 349.47054     61.164391    3479 3400 -0.0 4.5 < 8.0      
J23185797+1042502 349.74156     10.713948    3410 3400 -0.0 5.0 < 8.0      
J23200542+6356068 350.02262     63.935242    3701 3800 -0.0 4.5 < 8.0      
J23200936+1054252 350.03902     10.907014    3880 4000 -0.5 4.5 < 8.0      
J23205304+1205009 350.22103     12.083611    3434 3400 -0.0 4.5 < 8.0      
J23213807+6442487 350.40863     64.713547    3191 3200 -0.0 5.0   8.72 1.7 
J23302492+6141107 352.60386     61.686306    3266 3200 -0.0 4.5 < 8.0      
J23460112+7456172 356.50469     74.938118    3401 3400 -0.0 5.0 < 8.0      
J23462781+7434098 356.61590     74.569397    3117 3100 -0.0 4.5 < 8.0      
J23560029+1501409 359.00123     15.028049    3556 3500 +0.5 5.0 < 8.0      
J23584065+7331547 359.66938     73.531876    3537 3500 -0.0 4.5 < 8.0      
J23592059+1600146 359.83581     16.004063    3423 3400 -0.0 4.5 < 8.0      
J23592772+1630288 359.86551     16.508022    3423 3400 +0.5 5.5 < 8.0      
J23592810+7506017 359.86710     75.100479    3892 4000 -0.0 4.5 < 8.0      
J23595589+1508091 359.98291     15.135877    3565 3500 -0.0 4.5 < 8.0      

